The Shafarevich conjecture for hypersurfaces in abelian varieties

Faltings proved that there are finitely many abelian varieties of genus $g$ over a number field $K$, with good reduction outside a finite set of primes $S$. Fixing one of these abelian varieties $A$, we prove that there are finitely many smooth hypersurfaces in $A$, with good reduction outside $S$, representing a given ample class in the N\'eron-Severi group of $A$, up to translation, as long as the dimension of $A$ is at least $4$. Our approach builds on the approach of arXiv:1807.02721 which studies $p$-adic variations of Hodge structure to turn finiteness results for $p$-adic Galois representations into geometric finiteness statements. A key new ingredient is an approach to proving big monodromy for the variations of Hodge structure arising from the middle cohomology of these hypersurfaces using the Tannakian theory of sheaf convolution on abelian varieties.

==> anc/eulerian.py <==
import numpy as np

def compute_eulerian(max_n, print_header, print_numbers):

    if print_header:
        print("Computing Eulerian numbers as exact integers, up to n=" + str(max_n - 1))

    euler = np.zeros((max_n, max_n))
    euler[1, 0] = 1
    for n in range(2, max_n):
        for k in range(n):
            euler[n, k] = (n - k) * euler[n-1, k-1] + (k + 1) * euler[n-1, k]

    if print_numbers:
        print("First few rows:")
        print(euler[0:7, 0:6])

    print(" ")

    return euler


def compute_normalized_eulerian(max_n, print_header, print_numbers):

    if print_header:
        print("Computing normalized Eulerian numbers, up to n=" + str(max_n - 1))

    euler = np.zeros((max_n, max_n))
    euler[1, 0] = 1
    for n in range(2, max_n):
        for k in range(n):
            euler[n, k] = ((n - k) * euler[n-1, k-1] + (k + 1) * euler[n-1, k]) / n

    if print_numbers:
        print("Done computing normalized Eulerian numbers. First few rows:")
        print(euler[0:7, 0:6])

    print(" ")

    return euler

def compute_logfact(max_n, print_header, print_numbers):

    if print_header:
        print("Computing log n!")

    logfact = np.zeros(max_n)
    logfact[0] = 0
    logfact[1] = 0
    for n in range(2, max_n):
        logfact[n] = logfact[n-1] + np.log(n)

    if print_numbers:
        print("Values for small n:")
        for n in range(10):
            print(n, logfact[n])

    print(" ")

    return logfact

def numerical_condition_a0(euler, normeuler, logfact, print_numbers):

    print("numerical-condition-a0")
    print("Computing a0 for n up to 199")
    if print_numbers:
        print("We claim that a0 < 2/5 for all 5 <= n <= 199")
        print("Printing a0 + .001 to account for numerical error")
        print("(n, a0)")
    for n in range(3, 199):
        a0 = 0
        for i in range(n):
            a0 += normeuler[n][i] ** 2
        a0 += .001
        if print_numbers and n < 30:
            print((n, a0))
        if a0 > 2/5:
            print("False for " + str(n))

    print(" ")

    return


def numerical_condition_a0_v2(euler, normeuler, logfact, print_numbers):

    print("numerical-condition-a0")
    print("Computing a0 for n up to 199")
    if print_numbers:
        print("We claim that a0 <= 1/2 for all 3 <= n <= 199")
        print("Printing a0 + .001 to account for numerical error")
        print("(n, a0)")
    for n in range(3, 199):
        a0 = 0
        for i in range(n):
            a0 += normeuler[n][i] ** 2
        a0 += .001
        if print_numbers and n < 30:
            print((n, a0))
        if a0 > 1/2:
            print("False for " + str(n))

    print(" ")

    return

def verify_bound_2_11f(euler, normeuler, logfact):
    # bluestar
    print("bound_2_11f")
    print("Verifying A(n,1)^2 > 27 A(n, 2) for 11 <= n <= 199.")
    print("For n >= 20, only false results will be printed.")
    for n in range(20):
        print((n, euler[n][1]**2 > 27 * euler[n][2]))
    for n in range(20, 200):
        if not(2 * np.log(normeuler[n][1]) + 2*logfact[n] - .1 > np.log(27) + np.log(normeuler[n][2]) + logfact[n]):
            print("False for " + str(n))

    print(" ")
    return

def verify_bound_1111_4x(euler, normeuler, logfact):

    print("bound-1111-4x")
    print("Verifying sqrt(2 A(n, 4)) + 1 <= 1/48 * A(n, 1)^2 / (n-1), for 5 <= n <= 10")

    for n in range(5, 11):
        print((n, np.sqrt(2 * euler[n][4]) + 1.1 <= 1/48 * euler[n][1]**2 / (n-1)))

    print(" ")
    return

def verify_bound_1111_7(euler, normeuler, logfact):
    print("bound-1111-7")
    print("Verifying A(n, 7) < A(n, 1)^4 / 10^6 for n <= 199.")
    for n in range(3, 20):
        print((n, euler[n][7] < euler[n][1]**4 / 1000000))
    for n in range(20, 200):
        if not(np.log(normeuler[n][7]) + logfact[n] + .1 < 4 * np.log(normeuler[n][1]) + 4 * logfact[n] - np.log(1000000)):
            print("False for " + str(n))
    print(" ")
    return

def verify_bound_m1a_final(euler, normeuler, logfact, print_details):

    print("bound-m1a-final")
    print("Verifying that a sum of five terms is less than A(n, 2) for n >= 11")
    for n in range(5, 20):
        bda = 2 * euler[n][1]
        bdb = 0
        bdc = np.sqrt(48/11 * euler[n][3] * euler[n][1]) + 1
        bdd = 48/11 * euler[n][3] / euler[n][1]
        bde = np.sqrt(96/11 * euler[n][5] / euler[n][1]) + 1
        if print_details:
            print(n)
            print((int(100 * bda / euler[n][2]), int(100 * bdb / euler[n][2]), int(100 * bdc / euler[n][2]), int(100 * bdd / euler[n][2]), int(100 * bde / euler[n][2])))
            print((bda + bdb + bdc + bdd + bde) / euler[n][2])
        if (bda + bdb + bdc + bdd + bde) / euler[n][2] > .999:
            print("False for: " + str(n))
    for n in range(20, 200):
        bda = np.log(2) + np.log(normeuler[n][1]) + logfact[n]
        bdc = 1/2 * (np.log(48/11) + np.log(normeuler[n][3]) + np.log(normeuler[n][1]) + 2*logfact[n]) + .1
        bdd = np.log(48/11) + np.log(normeuler[n][3]) - np.log(normeuler[n][1])
        bde = 1/2 * (np.log(96/11) + np.log(normeuler[n][5]) - np.log(normeuler[n][1])) + .1
        tot = np.log(normeuler[n][2]) + logfact[n]
        ratio = np.exp(bda - tot) + np.exp(bdb - tot) + np.exp(bdc - tot) + np.exp(bdd - tot)
        if print_details:
            if(n < 25):
                print((int(100 * np.exp(bda - tot)), 0, int(100 * np.exp(bdc - tot)), int(100 * np.exp(bdd - tot)), int(100 * np.exp(bde - tot))))
        if(ratio >= 1):
            print("False for: " + str(n))

    print(" ")
    return



def verify_bound_m1a_nomoresmall(euler, normeuler, logfact):

    print("bound-m1a-nomoresmall")
    print("Verifying that a sum of five terms is less than A(n, 2), for 6 <= n <= 19")
    print("Terms C and D have been replaced with a term involving n!")
    fact = np.zeros(20)
    fact[0] = 1
    for n in range(1, 20):
        fact[n] = n * fact[n-1]
        print(n, fact[n])

    for n in range(5, 20):
        bda = 2 * euler[n][1]
        bdb = 0
        bdc = np.sqrt(2*fact[n]) + 1
#        bdd = 5 * euler[n][3] / euler[n][1]
        bdd = 1/2 * (np.sqrt(2 * fact[n]) + 1) ** 2 * (euler[n][1] / 2) ** (-2)
#        bde = ( 2*(np.sqrt(2*fact[n]) + 1) / euler[n][1]   )**2 / 2
        bde = np.sqrt(96/11 * euler[n][5] / euler[n][1]) + 1
        print(n)
        print((int(100 * bda / euler[n][2]), int(100 * bdb / euler[n][2]), int(100 * bdc / euler[n][2]), int(100 * bdd / euler[n][2]), int(100 * bde / euler[n][2])))
        print((bda + bdb + bdc + bdd + bde) / euler[n][2])

    print(" ")
    return




def verify_bound_m1a_nomoresmall_5(euler, normeuler, logfact):

    print("bound-m1a-nomoresmall-5")

    fact = np.zeros(20)
    fact[0] = 1
    for n in range(1, 20):
        fact[n] = n * fact[n-1]
        print(n, fact[n])

    for n in range(5, 6):
        print("n is " + str(n))
        bda = 2 * euler[n][1]
        bdb = 0
        bdc = 2
        bdd = 1
#        bde = ( 2*(np.sqrt(2*fact[n]) + 1) / euler[n][1]   )**2 / 2
        bde = np.sqrt(96/11 * euler[n][5] / euler[n][1]) + 1
        print(n)
        print((int(100 * bda / euler[n][2]), int(100 * bdb / euler[n][2]), int(100 * bdc / euler[n][2]), int(100 * bdd / euler[n][2]), int(100 * bde / euler[n][2])))
        print((bda + bdb + bdc + bdd + bde) / euler[n][2])

    print(" ")
    return



def verify_bound_m1a_w_new(euler, normeuler, logfact):

    print("bound-m1a-w-new")

    for n in range(5, 20):
        bda = 0
        bdb = 0
        bdc = np.sqrt(36/11 * euler[n][3] * euler[n][1]) + 1
        bdd = 36/11 * euler[n][3] / euler[n][1]
        bde = np.sqrt(72/11 * euler[n][5] / euler[n][1]) + 1
        print(n)
        print((int(100 * bda / euler[n][2]), int(100 * bdb / euler[n][2]), int(100 * bdc / euler[n][2]), int(100 * bdd / euler[n][2]), int(100 * bde / euler[n][2])))
        print((bda + bdb + bdc + bdd + bde) / euler[n][2])

    print(" ")
    return


def verify_bound_m1a_final_final(euler, normeuler, logfact):

    print("bound-m1a-final-final")

    for n in range(5, 20):
        bda = 0
        bdb = 0
        bdc = np.sqrt(48/11 * euler[n][3] * euler[n][1]) + 1
        bdd = 0
        bde = np.sqrt(96/11 * euler[n][5] / euler[n][1]) + 1
        print(n)
        print((int(100 * bda / euler[n][2]), int(100 * bdb / euler[n][2]), int(100 * bdc / euler[n][2]), int(100 * bdd / euler[n][2]), int(100 * bde / euler[n][2])))
        print((bda + bdb + bdc + bdd + bde) / euler[n][2])

    print(" ")
    return




def verify_bound_big_k_2_11(euler, normeuler, logfact):

    print("bound-big-k-2-11")
    for n in range(5, 20):
        lhs = 3/28 * (euler[n][1]-1)**2
        rhs = euler[n][2]
        print((n, lhs, rhs, lhs > rhs))
    for n in range(20, 200):
        lhs = np.log(1/48) + 2 * (np.log(normeuler[n][1]) + logfact[n])
        rhs = np.log(normeuler[n][2]) + logfact[n]
        if not lhs > rhs:
            print("False for: " + str(n))

    print(" ")
    return

def verify_bound_k_small2(euler, normeuler, logfact):

    print("k-small2: only checking up to n=19")

    for n in range(5, 20):
        bda = (n-1)/2 * euler[n][1]
        bdb = 0
        bdc = (n-1)
        bdd = 1
        bde = 1
        print(n)
        print((int(100 * bda / euler[n][2]), int(100 * bdb / euler[n][2]), int(100 * bdc / euler[n][2]), int(100 * bdd / euler[n][2]), int(100 * bde / euler[n][2])))
        print((bda + bdb + bdc + bdd + bde) / euler[n][2])

    print(" ")
    return

def verify_bound_m1b_mult1a(euler, normeuler, logfact):

    print("m1b-mult1a")
    print("Verifying $A(n, 4) < 1/78n * (A(n, 1) - 1)^3$ for 5 <= n <= 19")
    print("For 20 <= n <= 199, we'll verify the (evidently stronger) inequality")
    print("$ A(n, 4) < 1/200n * A(n, 1)^3 $")
    print("----")

    for n in range(5, 20):
        print((n, euler[n][4], 1/(78*n) * (euler[n][1] - 1)**3, euler[n][4] < 1/(78*n) * (euler[n][1] - 1)**3))
    for n in range(20, 200):
        lhs = np.log(normeuler[n][4]) + logfact[n]
        rhs = np.log(1/200) + np.log(n) + 3 * np.log(normeuler[n][1]) + 3 * logfact[n] - .1
        if not lhs < rhs:
            print("False for: " + str(n))

    print(" ")

    return

def verify_bound_2_11j(euler, normeuler, logfact):

    print("bound-2-11j")
    print("Verifying $ A(n, 2) < 1/10 * A(n, 1)^2 $ for 5 <= n <= 19")

    for n in range(5, 20):
        print((n, euler[n][2], 1/10* euler[n][1]**2, euler[n][2] < 1/10* euler[n][1]**2))

    print(" ")

    return


def verify_bound_m1b_r1_w_1mod(euler, normeuler, logfact):
    print("m1b-r1-w-1mod")
    print("Verifying A(n, 5) < 1/341 * A(n, 1)^3")
    print("----")
    print("(n, A(n, 1)^3, A(n, 1)^3 / A(n, 5), (truth of inequality))")
    for n in range(6, 20):
        a = (euler[n][1]**3)
        b = (euler[n][5])
        print((n, a, a/b, a/b > 341))
    for n in range(20, 200):
        a = 3*np.log(normeuler[n][1]) + 3*logfact[n] - .1
        b = np.log(normeuler[n][5]) + logfact[n]
#        if(n < 23):
#            print((n, np.exp(a - b)))
        if(np.exp(a-b) <= 341):
            print("False for " + str(n))

    print(" ")
    return


def verify_bound_m1b_r1_final_mod(euler, normeuler, logfact):
    print("bound-m1b-r1-final-mod")
    print("Verifying that a sum of three terms satisfies A + B + C < A(n, 2)")
    print("for 5 <= n <= 19")
    print("---------")
    print("(n, A, B,  C, A(n, 2), A+B+C/A(n, 2))")
    for n in range(3, 20):
        a = (n-1) * euler[n][1]/2
        b = 4 * euler[n][3] / euler[n][1] + 1
        c = np.sqrt(2 * euler[n][5]) + 1
        print((n, a, b, c, euler[n][2], (a + b + c) / euler[n][2]))
        #print((a + b + c, euler[n][2]))
    for n in range(20, 200):
        a = np.log(n-1) + np.log(normeuler[n][1]) + logfact[n] - np.log(2)
        b = np.log(5)  +  np.log(normeuler[n][3]) + logfact[n] - np.log(normeuler[n][1]) -  logfact[n]
        c = .5*(np.log(3) +  np.log(normeuler[n][5]) + logfact[n])
        d = np.log(normeuler[n][2]) + logfact[n]
#        if(n < 23):
#            print((n, np.exp(a-d), np.exp(b-d), np.exp(c-d), np.exp(a-d) + np.exp(b-d) + np.exp(c-d)))
        if(np.exp(a-d) + np.exp(b-d) + np.exp(c-d) > .9):
            print("FALSE for " + str(n))

    print(" ")
    return


def verify_bound_112_4(euler, normeuler, logfact):
    print("bound-112-4")
    print("Verifying 6n A(n, 4) <= A(n, 1)^2 A(n, 2) for 5 <= n <= 19.")
    print("(Asymptotic estimates clearly work for n >= 20.)")
    print("----")
    print("(n, A(n, 1)^2 A(n, 2) / (n A(n, 4)), (truth of inequality))")
    for n in range(5, 20):
        print((n, euler[n][1]**2 * euler[n][2] / (euler[n][4] * n), 6.1 * n * euler[n, 4] < euler[n][1]**2 * euler[n][2]))

    print(" ")
    return


def verify_bound_22_6a(euler, normeuler, logfact):
    print("bound-22-6a")
    print("Verifying (A(n, 2)-1)^2 > 100 A(n, 6), for 5 <= n <= 199")
    print("----")
    for n in range(5, 20):
        if(n < 7):
            print((n, (euler[n][2] - 1)**2 > 100 * euler[n][6]))
        if(n == 7):
            print("----")
            print("(n, (truth of inequality), (A(n, 2) - 1)^2 / A(n, 6))")
        if(n >= 7):
            print((n, (euler[n][2] - 1)**2 > 100 * euler[n][6], (euler[n][2] - 1)**2 / euler[n][6]))
    for n in range(20, 200):
        if not(2*np.log(normeuler[n][2]) + 2*logfact[n] - .1 > np.log(100) + np.log(normeuler[n][6]) + logfact[n]):
            print("False for " + str(n))
        if(n < 30):
            print((n, (2*np.log(normeuler[n][2]) + 2*logfact[n] - .1 > np.log(100) + np.log(normeuler[n][6]) + logfact[n]), np.exp(2*np.log(normeuler[n][2]) + 2*logfact[n] - np.log(normeuler[n][6]) - logfact[n])))

    print(" ")
    return


def verify_bound_rr_3r(euler, normeuler, logfact):
    print("bound-rr-3r")
    print("Verifying A(n, r-1) (A(n, r-1) - 1) > 2 A(n, 3r-2)")
    print("... for 5 <= n <= 39 and 3 <= r <= n/2+1")
    print("----")
    print("Printing only those (n, r) for which RHS/LHS > .001.")
    print("(n, r, (truth of inequality), RHS/LHS)")
    for n in range(5, 20):
        for r in range(3, n//2+1):
            if (3*r-1 < n):
                lhs = euler[n][r-1] * (euler[n][r-1] - 1)
                rhs = 2 * euler[n][3*r-2]
                ratio = rhs/lhs
                if(ratio > .001):
                    print((n, r, ratio < 1, ratio))
    for n in range(19, 40):
        for r in range(3, n//2+1):
            if (3*r-1 < n):
                lhs = 2*np.log(normeuler[n][r-1]) + 2 * logfact[n]
                rhs = np.log(normeuler[n][3*r-2]) + np.log(2) + logfact[n]
                ratio = np.exp(rhs - lhs)
                if(ratio > .001):
                    print((n, r, ratio < .9, ratio))

    print(" ")
    return

def print_euler_table(euler):
    for n in range(20):
        print([int(euler[n][k]) for k in range(n)])

    print(" ")

    return

def main():

    euler = compute_eulerian(20, print_header = True, print_numbers = False)
    normeuler = compute_normalized_eulerian(200, print_header = True, print_numbers = False)
    logfact = compute_logfact(200, print_header = True, print_numbers = False)

    numerical_condition_a0(euler, normeuler, logfact, print_numbers = True)

    verify_bound_2_11f(euler, normeuler, logfact)
    verify_bound_1111_4x(euler, normeuler, logfact)
    verify_bound_1111_7(euler, normeuler, logfact)
    verify_bound_m1a_final(euler, normeuler, logfact, print_details = True)
    verify_bound_m1a_nomoresmall(euler, normeuler, logfact)
    verify_bound_m1a_nomoresmall_5(euler, normeuler, logfact)
    verify_bound_m1a_w_new(euler, normeuler, logfact)
    verify_bound_m1a_final_final(euler, normeuler, logfact)
    verify_bound_big_k_2_11(euler, normeuler, logfact)
    verify_bound_k_small2(euler, normeuler, logfact)
    verify_bound_m1b_mult1a(euler, normeuler, logfact)
    verify_bound_2_11j(euler, normeuler, logfact)
    verify_bound_m1b_r1_w_1mod(euler, normeuler, logfact)
    verify_bound_m1b_r1_final_mod(euler, normeuler, logfact)
    verify_bound_112_4(euler, normeuler, logfact)
    verify_bound_22_6a(euler, normeuler, logfact)
    verify_bound_rr_3r(euler, normeuler, logfact)

    return

main()


==> anc/eulerian_output.txt <==
Computing Eulerian numbers as exact integers, up to n=19

Computing normalized Eulerian numbers, up to n=199

Computing log n!

numerical-condition-a0
Computing a0 for n up to 199
We claim that a0 < 2/5 for all 5 <= n <= 199
Printing a0 + .001 to account for numerical error
(n, a0)
(3, 0.501)
False for 3
(4, 0.42461111111111105)
False for 4
(5, 0.3975277777777778)
(6, 0.36540586419753085)
(7, 0.343609126984127)
(8, 0.323868465962774)
(9, 0.30774744720258207)
(10, 0.2936016614095733)
(11, 0.28133436992145255)
(12, 0.2704565859479485)
(13, 0.2607673933112325)
(14, 0.2520480269934158)
(15, 0.24415358235422902)
(16, 0.23695901013404308)
(17, 0.23036773738234417)
(18, 0.22429948427421817)
(19, 0.21868872422510513)
(20, 0.21348065450499798)
(21, 0.208629331360718)
(22, 0.20409579409847176)
(23, 0.19984680382880846)
(24, 0.19585378791216987)
(25, 0.19209203766895894)
(26, 0.18854005853648045)
(27, 0.18517905297719664)
(28, 0.18199249995366612)
(29, 0.17896581250344998)

